Sloshing of viscous fluids: Application to aerospace

This bachelor project presents a theoretical model describing the resonant frequencies in rectangular and cylindrical tanks. It presents an experimental validation in the rectangular case. The resonant frequencies are determined and then used to construct a theoretical model for the free damping of viscous fluids. The predictions of the model are qualitatively analysed. The higher the resonant frequency, the higher the attenuation associated with that mode. Adding a layer of a more viscous liquid, even a thin one, significantly increases the attenuation. In addition, the addition of a layer of polystyrene beads prevents excitation at low frequencies. However, experiments are still needed to find out exactly what physical phenomena explain this. In addition. Finally, an algorithm is designed and implemented in a Matlab code to determine the behaviour of the liquid when subjected to a horizontal sinusoidal excitation. The results of the algorithm are promising, but it still encounters convergence problems for extreme cases. The algorithm can be used to make theoretical predictions for rocket propellants. The application of this research to the Bella Lui rocket of the EPFL rocket team is discussed.

==> FrequenceResonance.m <==
function [mu] = FrequenceResonance(m,n,a,R,h,gamma,rho)
    eps = RootBesselFonctionFirstKind(m,n);
    omegacarre = ((2 .*(9.81 + a) .* eps)/(R) + (8 .* gamma .* eps.^3)/(R.^3 .* rho)) * tanh((2 .* eps.* h)/(R));
    omega = sqrt(omegacarre);
    mu = (omega) ./ (2 .* pi);
end

==> FrequenceResonanceVol.m <==
function [resultat] = FrequenceResonanceVol(m,n,a,R,h,gamma,rho)
    l = length(a);
    Frequence = zeros(1,l);
    for i = 1:l
        Frequence(i) = FrequenceResonance(m,n,a(i),R,h(i),gamma,rho);
    end
    resultat = Frequence;
end

==> RootBesselFonctionFirstKind.m <==
function [eps] = RootBesselFonctionFirstKind(m,n)
    epsilon = [
    3.83170597020751 7.01558666981561 
    1.84118378134065 5.33144277352503 
    3.05423692822714 6.70613319415845 
    4.20118894121052 8.01523659837595 
    5.31755312608399 9.28239628524161 
    6.41561637570024 10.5198608737723
    ];
    m = m + 1;
    if (m < 0 || n <= 0)
        error('m < 0 | n <= 0')
    elseif (m > 10 || n > 20)
        error('m > 10 | n > 20')
    else
        [eps] = epsilon(m,n);
    end
end

==> coefficient.m <==
function [A,b]=coefficient(h,R,rho,eta,sigma,Omega,X0,N,xi)
%Renvoie la matrice A et le vecteur b tels que
%les A_n soient la solution x de l'equation Ax=b.
%
%Inputs:
%
%h: hauteur du liquide au repos
%R: rayon du cylindre
%rho: densite du fluide
%eta: viscosite dynamique du fluide
%sigma: tension de surface entre le liquide et l'air
%N: nombre de xi_n consideres
%xi: vecteur des N plus petits xi_n (en module)



A = zeros(3*N-1,3*N-1);
b=zeros(3*N-1,1);

%viscosite cinematique
nu = eta ./ rho;
%Omega etoile
Oe = Omega*R^2/ nu;
%alpha carre%
alpha2=rho*9.806*R^2/sigma;
%sigma etoile
sigmae=sigma*R/(rho*nu^2);

%boucle sur les 3N-1 equations du systeme d'equation pour les A_n
for n = 1:3*N-1
    beta = besselj(0,xi(n)) ./ (besselj(0,sqrt(xi(n).^2- 1i .* Oe)) .* besselj(2,xi(n)));
    gamma = 1./ (xi(n) .* besselj(2,xi(n)));

    %boucle sur les xi_n
    for k = 0:N-1
        x = sqrt(xi(n).^2- 1i .* Oe) .* (k ./ N);

        A(k+1,n) = xi(n) .* tanh(xi(n) .* (h./R)) ...
        .*( (xi(n).^2- 1i .* Oe) ./ xi(n).^2 .* ...
        (1/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta) .* (1./2) .* (besselj(0,x) - besselj(2,x)) ...
        - besselj(2,x)/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta .* besselj(0,x) - 4 .* xi(n) .* ...
        gamma .* (1./2) .* (besselj(0,xi(n) .* (k ./ N)) - besselj(1,xi(n) .* (k ./ N))));

        if k~=0
            A(k+N+1,n) = xi(n) .* tanh(xi(n) .* (h./R)) ...
            .*( besselj(2,x)/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta .* besselj(0,x) + ...
            (sqrt(xi(n).^2- 1i .* Oe))./(xi(n).^2 .* (k ./ N)) .* (1/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta).* besselj(1,x) ...
            - 4 .* gamma .* besselj(1,xi(n) .* (k ./ N)) .* (k/N));
        else
        %pour eviter de diviser par 0, en utilsant les prolongements par continuite
            A(N+1,n)=xi(n) .* tanh(xi(n) .* (h./R)) ...
            .*( besselj(2,x)/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta .* besselj(0,x) + ...
            (xi(n).^2- 1i .* Oe)./(2*xi(n).^2) .* (1/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta) ...
            - 2 .* gamma .*xi(n));
        end

        %k=0 ne mene qu'a des equations triviales de la forme 0=0
        if k~=0
            A(k+2*N,n) = (R./nu) .* ...
            (sqrt(xi(n).^2- 1i .* Oe)./(xi(n)) .* (1/besselj(2,sqrt(xi(n).^2- 1i .* Oe)) + beta) .* ...
            (1i*Oe*xi(n)+0.5* sigmae*(xi(n)^2-1i*Oe+alpha2)*tanh(xi(n)*h/R)) *...
            besselj(1,x)-...
            (1i*Oe*(1i*Oe+2*xi(n)^2)+xi(n)*...
            sigmae*(xi(n)^2+alpha2)*tanh(xi(n)*h/R))*...
            gamma*besselj(1,xi(n)*k/N))/(1i * (Oe^3) * (X0 / R));
            b(k+2*N) = k / N;
        end
    end
end
end




==> forceX.m <==
function [FxMax,hMax]=forceX(h,R,rho,eta,sigma,Omega,X0, N)
%calcule la force maximale selon x, et la hauteur maximale
%du liquide, avec comme origine des hauteurs la hauteur
%au repos du liquide

tic
%masse totale du liquide
m=rho*h*pi*R^2;
nu = eta ./ rho;
Oe = Omega*R^2/ nu;
xi = solutionTriee(Oe,3*N-1);
FxMax=m*Omega^2*X0;
h0=zeros(51,1);

[B,b]=coefficient(h,R,rho,eta,sigma,Omega,X0, N, xi);

%resoud le systeme pour determiner les An avec la methode des moindres carres
[A,~]=lsqr(B,b);
B=A;
D=A;
for n=1:3*N-1
    beta = besselj(0,xi(n)) ./ (besselj(0,sqrt(xi(n).^2- 1i .* Oe)) .* besselj(2,xi(n)));
    gamma = 1./ (xi(n) .* besselj(2,xi(n)));
    B(n)=-beta*A(n);
    D(n)=-1i*Oe*gamma*A(n);
    
    FxMax=FxMax+R*pi*eta*A(n)*tanh(xi(n)*h/R)*...
        ( (1/besselj(2,sqrt(xi(n).^2- 1i .* Oe))+3*beta)* sqrt(xi(n)^2-1i*Oe)/(2*xi(n))*...
        besselj(1,sqrt(xi(n)^2-1i*Oe))...
        +(1i*Oe-2*xi(n)^2)*gamma*besselj(1,xi(n))/xi(n));
    for k=0:50
        h0(k+1)=h0(k+1)-1/(2i*Omega)*tanh(xi(n)*h/R)*(...
             sqrt(xi(n)^2-1i*Oe)/xi(n)*(A(n)/...
             besselj(2,sqrt(xi(n).^2- 1i .* Oe))-B(n))*...
             besselj(1,sqrt(xi(n)^2-1i*Oe)*k/51)+...
             2*xi(n)/(1i*Oe)*D(n)*besselj(1,xi(n)*k/51));
    end
end
hMax=max(real(h0));
toc
end

==> rayon.m <==
function [r] = rayon(Oe,N)
%renvoie le rayon d'un cercle centre a l'origine
%contenant exactement N+1 solutions
%
%inputs :
%nombre N de solutions

k = 200;
%rayon initial
r = rand;
rmin = 0;
rmax = -1;
N=N+1;
syms x
m = [besselj(2,sqrt(x.^2- 1i .* Oe)), besselj(0,sqrt(x.^2- 1i .* Oe)), (x./2) .* (besselj(0,x) - besselj(2,x));
besselj(2,sqrt(x.^2- 1i .* Oe)), -besselj(0,sqrt(x.^2- 1i .* Oe)), besselj(1,x);
sqrt(x.^2- 1i .* Oe) .* besselj(1,sqrt(x.^2- 1i .* Oe)), -sqrt(x.^2- 1i .* Oe) .* besselj(1,sqrt(x.^2- 1i .* Oe)), x.^2 .* besselj(1,x)];

% le calcul explicite du determinant est plus precis dans ce cas
f=m(1,1).*(m(2,2).*m(3,3)-m(2,3).*m(3,2))...
 -m(2,2).*(m(1,1).*m(3,3)-m(1,3).*m(3,1))...
 +m(3,3).*(m(1,1).*m(2,2)-m(2,1).*m(1,2));

fprime = diff(f)./diff(x);
g = fprime ./ f;
fun = matlabFunction(g);
theta = 0 : (2 .* pi) / k :  2 * pi;
n = 0;
while(n ~= N)
    if(n < N)
        rmin = r;
        if(rmax == -1)
            r = 2 .* r;
        else
            r = r + (rmax - r)/ 2;
        end
    end
    if(n > N)
        rmax = r;
        r = r - (r - rmin)/ 2;
    end
    C = r .* (cos(theta) + 1i .*sin(theta));
    n = round(real(integral(fun,r,r,'Waypoints',C,'RelTol',0...
        ,'AbsTol',2*pi*3e-1)./(2 .* pi .* 1i)));
end
end


==> solution.m <==
function [sol] = solution(Oe,r,r_0)
%determine les solutions une fois le cercle trouve
syms x
m = [besselj(2,sqrt(x.^2- 1i .* Oe)), besselj(0,sqrt(x.^2- 1i .* Oe)), (x./2) .* (besselj(2,x) - besselj(0,x));...
besselj(2,sqrt(x.^2- 1i .* Oe)), -besselj(0,sqrt(x.^2- 1i .* Oe)), besselj(1,x);...
sqrt(x.^2- 1i .* Oe) .* besselj(1,sqrt(x.^2- 1i .* Oe)), -sqrt(x.^2- 1i .* Oe) .* besselj(1,sqrt(x.^2- 1i .* Oe)), x.^2 .* besselj(1,x)];
f=m(1,1).*(m(2,2).*m(3,3)-m(2,3).*m(3,2))...
 -m(2,2).*(m(1,1).*m(3,3)-m(1,3).*m(3,1))...
 +m(3,3).*(m(1,1).*m(2,2)-m(2,1).*m(1,2));
fprime = diff(f)./diff(x);
g = fprime ./ f;
fun = matlabFunction(g);
d =2*r/3;
sol = [];
for k = 0:2
    for j = 0:2
        C = [r_0 + d *((k+1) + 1i .* (j+1)), r_0 + d *((k) + 1i .* (j+1)), r_0 + d *((k) + 1i .* (j)), r_0 + d *((k+1) + 1i .* (j))];
        if(round(real(integral(fun,r_0 + d *((k+1) + 1i .* (j+1)),r_0 + d *((k+1) + 1i .* (j+1)),'Waypoints',C,'RelTol',0,'AbsTol',2*pi*3e-1)./(2 .* pi .* 1i))) >= 1)
            if(r < 1e-3)
                solij = r_0+r*(1+1i);
                sol = [sol ; solij];
            else
                solij = solution(Oe,r/3,(r_0 + d * k + d * j.*1i));
                sol = [sol ; solij];
            end
        end
    end
end
end


==> solutionTriee.m <==
function [sol2]=solutionTriee(Oe,N)
%elimine les solutions non-voulues
r=rayon(Oe,N);
r_0=-r*(1+1i);
sol=solution(Oe,r,r_0);
sol2=sol(abs(sol)<r & abs(sol)>1e-7);
end
